Singularities of Gaussian Random Maps into the Plane

We compute the expected value of various quantities related to the biparametric singularities of a pair of smooth centered Gaussian random fields on an n-dimensional compact manifold, such as the lengths of the critical curves and contours of a fixed index and the number of cusps. We obtain certain expressions under no particular assumptions other than smoothness of the two fields, but more explicit formulae are derived under varying levels of additional constraints such as the two random fields being i.i.d, stationary, isotropic etc.

==> bandlimited_examples/temp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8581,        283]
NotebookOptionsPosition[      7917,        264]
NotebookOutlinePosition[      8312,        280]
CellTagsIndexPosition[      8269,        277]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"s", "^", "3"}], "+", 
    RowBox[{"s", "*", "t"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"s_", ",", "t_"}], "]"}], "=", "t"}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "2"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", " ", "=", " ", 
   RowBox[{"RandomVariate", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "n"}], "+", "2"}], ")"}], ",", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"Coeffs", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]}], ",", 
      RowBox[{"1", ";;", 
       RowBox[{"n", "+", "1"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aI", "=", 
   RowBox[{"Coeffs", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}]}], ",", 
      RowBox[{
       RowBox[{"n", "+", "2"}], ";;", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "2"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"Coeffs", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "n"}], "+", "2"}], ";;", 
       RowBox[{
        RowBox[{"4", "n"}], "+", "2"}]}], ",", 
      RowBox[{"1", ";;", 
       RowBox[{"n", "+", "1"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bI", "=", 
   RowBox[{"Coeffs", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "n"}], "+", "2"}], ";;", 
       RowBox[{
        RowBox[{"4", "n"}], "+", "2"}]}], ",", 
      RowBox[{
       RowBox[{"n", "+", "2"}], ";;", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "2"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"k", "+", "n", "+", "1"}], ",", 
          RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "*", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "k", ")"}], "*", "s"}], "+", " ", 
         RowBox[{
          RowBox[{"(", "l", ")"}], "*", "t"}]}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"aI", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"k", "+", "n", "+", "1"}], ",", 
          RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", "k", ")"}], "*", "s"}], "+", " ", 
         RowBox[{
          RowBox[{"(", "l", ")"}], "*", "t"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"-", "n"}], ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"s_", ",", "t_"}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "n", "+", "1"}], ",", 
           RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "k", ")"}], "*", "s"}], " ", "+", 
          RowBox[{
           RowBox[{"(", "l", ")"}], "*", "t"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"bI", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "n", "+", "1"}], ",", 
           RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "*", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "k", ")"}], "*", "s"}], "+", " ", 
          RowBox[{
           RowBox[{"(", "l", ")"}], "*", "t"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", "n"}], ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "Det", " ", "of", " ", "Jacobian"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DJ", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", "s"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", "t"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", "s"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", "t"}], "]"}]}], "}"}]}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DJ", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Find", " ", "the", " ", "Critical", " ", "curve"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"CritCurve", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DJ", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", "Reals"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", "0.5"}], "\[IndentingNewLine]", 
 RowBox[{"theta", " ", "=", " ", 
  RowBox[{"3.14", "/", "4"}]}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DJ", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "\[Equal]", "0"}], " ", "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "theta", "]"}], "*", "x"}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", "theta", "]"}], "*", "y"}]}], "\[Equal]", "p"}], "&&", 
    RowBox[{"0", "\[LessEqual]", "x", "\[LessEqual]", "6.28"}], "&&", 
    RowBox[{"0", "\[LessEqual]", "y", "\[LessEqual]", "6.28"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], ",", "Reals"}], "]"}]}], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"fdeb2067-a29b-4a5f-8ba7-a288e150e9db"],

Cell[BoxData["2.2566694639180938`"], "Output",
 CellChangeTimes->{3.823947325600127*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"423cde01-adcf-47c1-9cec-9b4ccd4d22ac"],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{3.8239473256034946`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"9cfed5af-1a43-490a-b2f5-c4c21d28209a"],

Cell[BoxData["0.785`"], "Output",
 CellChangeTimes->{3.82394732560485*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"fee4dc42-9a00-4d73-8bc9-2ff9fa576510"]
}, Open  ]]
},
WindowSize->{1149.75, 633.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2ecb8c7d-f660-481d-a37c-8e4eeffb6d0b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6826, 224, 443, "Input",ExpressionUUID->"fdeb2067-a29b-4a5f-8ba7-a288e150e9db"],
Cell[7409, 248, 171, 3, 33, "Output",ExpressionUUID->"423cde01-adcf-47c1-9cec-9b4ccd4d22ac"],
Cell[7583, 253, 158, 3, 33, "Output",ExpressionUUID->"9cfed5af-1a43-490a-b2f5-c4c21d28209a"],
Cell[7744, 258, 157, 3, 33, "Output",ExpressionUUID->"fee4dc42-9a00-4d73-8bc9-2ff9fa576510"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


